Speculative Beam Search for Simultaneous Translation

Beam search is universally used in full-sentence translation but its application to simultaneous translation remains non-trivial, where output words are committed on the fly. In particular, the recently proposed wait-k policy (Ma et al., 2019a) is a simple and effective method that (after an initial wait) commits one output word on receiving each input word, making beam search seemingly impossible. To address this challenge, we propose a speculative beam search algorithm that hallucinates several steps into the future in order to reach a more accurate decision, implicitly benefiting from a target language model. This makes beam search applicable for the first time to the generation of a single word in each step. Experiments over diverse language pairs show large improvements over previous work.

==> figs/plot.py <==
# -*- coding:utf-8 -*-
'''
12/30/2018 Sun
__author__: Kaibo Liu
plot the BLEU-AP figures
'''
import sys
import re
import os
import math
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import numpy as np


def draw_en2de(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    axes.scatter(low_x_b, low_y_b, marker='s', color='C0',label='test-time wait-k w/ tail')
    axes.scatter(midd_x_b, midd_y_b, marker='s', color='C1', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_x_1, high_y_1, marker='^', color='C0', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', color='C1', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='C1', label='wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='C0',label='test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(5):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C1',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'C1',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'C0',linewidth=1., linestyle='--')

    axes.set_xlim(2.5, 10.1)  # most of the data
    axes.xaxis.set_ticks([1,3,5,7,9,11])
    axes.set_ylim(9, 28.5)
    axes2.set_ylim(9, 28.5)
    axes2.xaxis.set_ticks([33.14])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(5):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 1.5
        extrax1 = -1.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='C0', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2de_test.pdf')


def fig_ed_all_al():
    idx, metric = 2, 'AL' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'de')
        """
        stacl_y_spec = [17.83, 22.23, 24.55, 26.47, 26.76]
        stacl_x_spec = [2.7566, 4.0763, 5.5673, 7.2848, 9.0756]
        seq_y_spec = [17.1, 20.78, 23.66, 25.33, 26.03]
        seq_x_spec = [2.6562, 3.7844, 5.2871, 7.1216, 8.8928]
        stacl_y_1 = [15.38, 20.63, 23.09, 25.13, 25.61]
        stacl_x_1 = [2.5769, 3.8742, 5.5654, 7.3353, 9.0698]
        stacl_y_b = [16.06, 21.02, 23.66, 25.73, 26.03]
        stacl_x_b = [2.3223, 3.718, 5.4283, 7.1728, 8.9327]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [2.2314, 3.4885, 5.1803, 7.0468, 8.9326]
        seq_y_b = [10.89, 16.04, 21.48, 23.97, 25.09]
        seq_x_b = [1.9946, 3.3009, 4.9655, 6.8396, 8.7154]
        """
        stacl_y_1 = [15.38, 20.63, 23.09, 25.13, 25.61]
        stacl_x_1 = [2.5769, 3.8742, 5.5654, 7.3353, 9.0698]
        stacl_y_b = [16.06, 21.02, 23.66, 25.73, 26.03]
        stacl_x_b = [2.3223, 3.718, 5.4283, 7.1728, 8.9327]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [2.2314, 3.4885, 5.1803, 7.0468, 8.9326]
        seq_y_b = [10.89, 16.04, 21.48, 23.97, 25.09]
        seq_x_b = [1.9946, 3.3009, 4.9655, 6.8396, 8.7154]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [2.7762, 4.0669, 5.6847, 7.3664, 9.1102]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [2.5972, 3.8253, 5.4226, 7.1216, 8.9351]

        high_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        high_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        midd_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        low_bsl_1 = [33.14123376623377, 40.72]    # fake 16.99
        low_bsl_b = [33.14123376623377, 43.88]    # fake 17.99

        coordinates = (
            seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
            stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
            seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)

        draw_en2de(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_de2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    axes.scatter(low_x_b, low_y_b, marker='s', color='C0',label='test-time wait-k w/ tail')
    axes.scatter(midd_x_b, midd_y_b, marker='s', color='C1', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_x_1, high_y_1, marker='^', color='C0', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', color='C1', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='C1', label='wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='C0',label='test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(5):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C1',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'C1',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'C0',linewidth=1., linestyle='--')

    axes.set_xlim(2.5, 10.1)  # most of the data
    axes.xaxis.set_ticks([1,3,5,7,9,11])
    axes.set_ylim(12, 32.5)
    axes2.set_ylim(12, 32.5)
    axes2.xaxis.set_ticks([33.14])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(5):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 3.5
        extrax1 = -1.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='C0', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('de2en_test.pdf')


def fig_de_all_al():
    idx, metric = 2, 'AL' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('de', 'en')
        """
        stacl_y_spec = [21.83, 26.59, 28.05, 28.94, 29.5]
        stacl_x_spec = [3.0522, 4.313, 5.9844, 7.7938, 9.4841]
        seq_y_spec = [20.58, 23.74, 26.22, 27.3, 28.3]
        seq_x_spec = [3.1424, 4.3484, 5.8916, 7.5715, 9.344]
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [2.8099, 4.1654, 5.8597, 7.6438, 9.4705]
        stacl_y_b = [20.65, 25.65, 27.56, 28.57, 29.86]
        stacl_x_b = [2.6098, 4.0288, 5.7772, 7.561, 9.4358]
        seq_y_1 = [14.15, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [2.8183, 4.1265, 5.687, 7.4311, 9.3183]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [2.5656, 3.9445, 5.5654, 7.338, 9.2205]
        """
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [2.8099, 4.1654, 5.8597, 7.6438, 9.4705]
        stacl_y_b = [20.65, 25.65, 27.56, 28.57, 29.86]
        stacl_x_b = [2.6098, 4.0288, 5.7772, 7.561, 9.4358]
        seq_y_1 = [14.15, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [2.8183, 4.1265, 5.687, 7.4311, 9.3183]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [2.5656, 3.9445, 5.5654, 7.338, 9.2205]
        stacl_y_spec = [21.73, 26.49, 27.97, 28.46, 29.39]
        stacl_x_spec = [2.7994, 4.2868, 5.9861, 7.7284, 9.5209]
        seq_y_spec = [20.58, 23.74, 26.22, 27.23, 28.3]
        seq_x_spec = [3.1424, 4.3484, 5.8916, 7.4866, 9.344]

        high_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        high_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        midd_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        low_bsl_1 = [33.14123376623377, 40.72]    # fake 16.99
        low_bsl_b = [33.14123376623377, 43.88]    # fake 17.99

        coordinates = (
            seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
            stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
            seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)

        draw_de2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])

def draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "4-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    axes.scatter(low_x_b, low_y_b, marker='s', color='C0',label='test-time wait-k w/ tail')
    axes.scatter(midd_x_b, midd_y_b, marker='s', color='C1', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_x_1, high_y_1, marker='^', color='C0', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', color='C1', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='C1', label='wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='C0',label='test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(5):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C1',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'C1',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'C0',linewidth=1., linestyle='--')

    axes.set_xlim(1.5, 12.1)  # most of the data
    axes.xaxis.set_ticks([1,3,5,7,9,11])
    axes.set_ylim(17, 45.5)
    axes2.set_ylim(17, 45.5)
    axes2.xaxis.set_ticks([33.14])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(5):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 6.5
        extrax1 = 0.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='C0', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('zh2en_test.pdf')


def fig_ze_all_al():
    idx, metric = 2, 'AL' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('zh', 'en')

        stacl_y_1 = [28.28, 32.43, 34.62, 36.74, 38.17]
        stacl_x_1 = [3.9084, 5.3609, 7.0115, 8.8952, 10.5246]
        stacl_y_b = [28.38, 33.53, 35.44, 38.23, 38.87]
        stacl_x_b = [3.4121, 4.9524, 6.6933, 8.4087, 10.1917]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [3.3655, 4.6113, 6.2463, 8.0664, 9.9324]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [2.3854, 4.0234, 5.612, 7.4716, 9.3317]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [3.6153, 5.0925, 6.916, 8.7314, 10.4087]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [3.0088, 4.4786, 5.9693, 7.6498, 9.6286]

        high_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        high_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        midd_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        low_bsl_1 = [33.14123376623377, 40.72]    # fake 16.99
        low_bsl_b = [33.14123376623377, 43.88]    # fake 17.99

        coordinates = (
            seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
            stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
            seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)

        draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    axes.scatter(low_x_b, low_y_b, marker='s', color='C0',label='test-time wait-k w/ tail')
    axes.scatter(midd_x_b, midd_y_b, marker='s', color='C1', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_x_1, high_y_1, marker='^', color='C0', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', color='C1', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='C1', label='wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='C0',label='test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(5):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C1',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'C1',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'C0',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'C0',linewidth=1., linestyle='--')

    axes.set_xlim(1.5, 12.1)  # most of the data
    axes.xaxis.set_ticks([1,3,5,7,9,11])
    axes.set_ylim(6, 20.5)
    axes2.set_ylim(6, 20.5)
    axes2.xaxis.set_ticks([33.14])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(5):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 1.5
        extrax1 = -1.5

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='C0', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2zh_test.pdf')

 

def fig_ez_all_al():
    idx, metric = 2, 'AL' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'zh')

        """
        stacl_y_1 = [11.26, 13.82, 15.58, 16.64, 18.19]
        stacl_x_1 = [4.6444, 5.3168, 6.9421, 8.6747, 10.506]

        stacl_y_b = [9.49, 13.93, 15.42, 16.4, 18.23]
        stacl_x_b = [3.6951, 4.7717, 6.4457, 8.1647, 10.0644]

        seq_y_1 = [8.5, 10.35, 12.0, 13.27, 14.75]
        seq_x_1 = [3.5076, 4.5815, 6.1668, 7.6687, 9.4703]

        seq_y_b = [8.28, 10.11, 11.7, 12.85, 14.38]
        seq_x_b = [2.7754, 4.0056, 5.541, 7.1131, 8.9191]
        stacl_y_spec = [11.15, 14.82, 16.04, 17.56, 19.06]
        stacl_x_spec = [4.7218, 5.5798, 7.6604, 9.0145, 10.8726]
        seq_y_spec = [11.69, 13.05, 14.46, 15.65, 16.34]
        seq_x_spec = [4.1508, 5.7831, 7.3159, 8.9339, 10.2854]
        """
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [3.1122, 4.7497, 6.4954, 8.178, 9.857]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [2.9558, 4.7286, 6.5565, 8.3786, 10.0169]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [3.8405, 5.0707, 6.5245, 8.2147, 9.9396]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [3.4086, 4.9389, 6.5332, 8.285, 10.0248]
        stacl_y_spec = [11.79, 13.99, 16.08, 17.48, 17.69]
        stacl_x_spec = [3.6951, 5.0777, 7.0727, 8.6631, 10.2752]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [3.3644, 5.0054, 6.7411, 8.364, 9.8421]

        high_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        high_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        midd_bsl_1 = [33.14123376623377, 40.72]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [33.14123376623377, 43.88]   # fake AL, BLEU
        low_bsl_1 = [33.14123376623377, 40.72]    # fake 16.99
        low_bsl_b = [33.14123376623377, 43.88]    # fake 17.99

        coordinates = (
            seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
            stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
            seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)

        draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


if __name__ == "__main__":

   
    fig_ze_all_al()
    fig_ez_all_al()
    fig_de_all_al()
    fig_ed_all_al()


==> figs/plot_al.py <==
# -*- coding:utf-8 -*-
'''
12/30/2018 Sun
__author__: Kaibo Liu
plot the BLEU-AP figures
'''
import sys
import re
import os
import math
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import numpy as np


def draw_en2de(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    xlabel = 'Average Lagging'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-', color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r', label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(1.5, 8.5)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(9, 28.5)
    axes2.set_ylim(9, 28.5)
    axes2.xaxis.set_ticks([26.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 1.5
        extrax1 = -0.5

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2de_al.pdf')


def fig_ed_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'de')
        """
        # batch=50, no norm
        stacl_y_1 = [15.38, 20.63, 23.09, 25.13, 25.61]
        stacl_x_1 = [0.6019, 0.658, 0.7209, 0.7731, 0.8148]
        stacl_y_b = [16.06, 21.02, 23.66, 25.73, 26.03]
        stacl_x_b = [0.59, 0.6523, 0.7165, 0.7691, 0.8117]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [0.5857, 0.6435, 0.7093, 0.766, 0.8118]
        seq_y_b = [10.89, 16.04, 21.48, 23.97, 25.09]
        seq_x_b = [0.5756, 0.6361, 0.7025, 0.7605, 0.8067]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [0.6113, 0.665, 0.7242, 0.7741, 0.8155]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [0.6044, 0.6574, 0.7167, 0.768, 0.8118]

        stacl_y_1 = [15.38, 20.62, 23.09, 25.13, 25.61]
        stacl_x_1 = [0.6019, 0.658, 0.7209, 0.7731, 0.8148]
        stacl_y_b = [15.87, 20.95, 23.62, 25.67, 26.03]
        stacl_x_b = [0.5948, 0.6544, 0.7185, 0.7708, 0.8131]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [0.5857, 0.6435, 0.7093, 0.766, 0.8118]
        seq_y_b = [11.06, 16.19, 21.64, 24.21, 25.41]
        seq_x_b = [0.5814, 0.6401, 0.7066, 0.7641, 0.8101]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [0.6113, 0.665, 0.7242, 0.7741, 0.8155]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [0.6044, 0.6574, 0.7167, 0.768, 0.8118]
        """

        stacl_y_1 = [15.38, 20.63, 23.09, 25.13, 25.61]
        stacl_x_1 = [2.5769, 3.8742, 5.5654, 7.3353, 9.0698]
        stacl_y_b = [16.06, 21.02, 23.66, 25.73, 26.03]
        stacl_x_b = [2.3223, 3.718, 5.4283, 7.1728, 8.9327]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [2.2314, 3.4885, 5.1803, 7.0468, 8.9326]
        seq_y_b = [10.89, 16.04, 21.48, 23.97, 25.09]
        seq_x_b = [1.9946, 3.3009, 4.9655, 6.8396, 8.7154]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [2.7762, 4.0669, 5.6847, 7.3664, 9.1102]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [2.5972, 3.8253, 5.4226, 7.1216, 8.9351]

        high_bsl_1 = [26.6, 26.66]   # AL, BLEU, 36.29 on test
        high_bsl_b = [26.6, 27.33]   # fake AL, BLEU
        midd_bsl_1 = [26.6, 26.66]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [26.6, 27.33]   # fake AL, BLEU
        low_bsl_1 = [26.6, 26.66]    # fake 16.99
        low_bsl_b = [26.6, 27.33]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2de(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_de2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    xlabel = 'Average Lagging'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(2.0, 9.0)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(12, 32.5)
    axes2.set_ylim(12, 32.5)
    axes2.xaxis.set_ticks([28.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 2.5
        # extrax1 = -1.0
        extrax1 = -1.

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('de2en_al.pdf')


def fig_de_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('de', 'en')
        """
        # old batch=50, no norm
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [0.6047, 0.6594, 0.7183, 0.7686, 0.8103]
        stacl_y_b = [20.65, 25.65, 27.56, 28.57, 29.86]
        stacl_x_b = [0.5958, 0.6542, 0.7155, 0.7666, 0.8142]
        seq_y_1 = [14.15, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [0.5969, 0.6537, 0.7119, 0.763, 0.8068]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [0.5873, 0.648, 0.7085, 0.7607, 0.8047]
        stacl_y_spec = [21.73, 26.49, 27.97, 28.46, 29.39]
        stacl_x_spec = [0.6033, 0.6625, 0.7211, 0.7702, 0.8109]
        seq_y_spec = [20.58, 23.74, 26.22, 27.23, 28.3]
        seq_x_spec = [0.6164, 0.665, 0.7182, 0.7643, 0.8073]

        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [0.6047, 0.6594, 0.7183, 0.7686, 0.8103]
        stacl_y_b = [20.66, 25.65, 27.56, 28.57, 29.12]
        stacl_x_b = [0.5957, 0.6542, 0.7155, 0.7666, 0.8085]
        seq_y_1 = [14.16, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [0.5969, 0.6537, 0.7119, 0.763, 0.8068]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [0.5873, 0.648, 0.7085, 0.7607, 0.8047]
        stacl_y_spec = [21.83, 26.59, 28.05, 28.94, 29.5]
        stacl_x_spec = [0.6141, 0.6636, 0.7208, 0.772, 0.8101]
        seq_y_spec = [20.58, 23.74, 26.22, 27.3, 28.3]
        seq_x_spec = [0.6164, 0.665, 0.7182, 0.7664, 0.8073]
        """
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [2.8099, 4.1657, 5.8608, 7.6428, 9.4705]
        stacl_y_b = [20.66, 25.65, 27.56, 28.57, 29.12]
        stacl_x_b = [2.6088, 4.0283, 5.777, 7.5608, 9.3876]
        seq_y_1 = [14.16, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [2.8174, 4.1265, 5.686, 7.4305, 9.3184]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [2.5653, 3.9445, 5.5654, 7.3373, 9.221]
        stacl_y_spec = [21.83, 26.59, 28.05, 28.94, 29.5]
        stacl_x_spec = [3.0522, 4.313, 5.9844, 7.7938, 9.4841]
        seq_y_spec = [20.58, 23.74, 26.22, 27.3, 28.3]
        seq_x_spec = [3.1424, 4.3484, 5.8916, 7.5715, 9.344]

        high_bsl_1 = [28.6, 29.92]   # AL, BLEU, 36.29 on test
        high_bsl_b = [28.6, 30.88]   # fake AL, BLEU
        midd_bsl_1 = [28.6, 29.92]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [28.6, 30.88]   # fake AL, BLEU
        low_bsl_1 = [28.6, 29.92]    # fake 16.99
        low_bsl_b = [28.6, 30.88]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_de2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])

def draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    '''
    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    '''

    xlabel = 'Average Lagging'
    ylabel = "4-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(2., 9.0)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(15, 43.5)
    axes2.set_ylim(15, 43.5)
    axes2.xaxis.set_ticks([29.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 2.8
        extrax1 = -0.130

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('zh2en_al.pdf')


def fig_ze_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('zh', 'en')

        """
        # w/ new bpe
        stacl_y_1 = [28.28, 32.43, 34.62, 36.74, 38.17]
        stacl_x_1 = [0.6351, 0.6909, 0.7418, 0.7912, 0.8254]
        stacl_y_b = [28.38, 33.53, 35.44, 38.23, 38.87]
        stacl_x_b = [0.6188, 0.6789, 0.7331, 0.782, 0.8181]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [0.6132, 0.6681, 0.7285, 0.7775, 0.8192]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [0.58, 0.6495, 0.7104, 0.7635, 0.8062]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [0.6265, 0.6834, 0.7388, 0.7866, 0.8225]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [0.6077, 0.6678, 0.7213, 0.7684, 0.8128]

        stacl_y_1 = [25.76, 29.22, 31.49, 34.55, 33.61]
        stacl_x_1 = [0.6382, 0.6933, 0.7476, 0.795, 0.8288]
        stacl_y_b = [26.84, 30.09, 31.93, 35.46, 34.35]
        stacl_x_b = [0.6276, 0.6882, 0.7396, 0.79, 0.8242]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [0.6132, 0.6681, 0.7285, 0.7775, 0.8192]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [0.58, 0.6495, 0.7104, 0.7635, 0.8062]
        stacl_y_spec = [28.4, 31.36, 33.76, 37.22, 35.44]
        stacl_x_spec = [0.6193, 0.694, 0.7393, 0.7943, 0.8231]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [0.6077, 0.6678, 0.7213, 0.7684, 0.8128]
        """

        """
        old bpe
        stacl_y_1 = [25.76, 29.22, 31.49, 34.55, 33.61]
        stacl_x_1 = [4.0223, 5.3531, 7.0762, 8.822, 10.4705]
        stacl_y_b = [26.84, 30.09, 31.93, 35.46, 34.35]
        stacl_x_b = [3.7375, 5.2204, 6.8038, 8.6223, 10.2413]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [3.3655, 4.6113, 6.2463, 8.0664, 9.9324]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [2.3854, 4.0234, 5.612, 7.4716, 9.3317]
        stacl_y_spec = [28.4, 31.36, 33.76, 37.22, 35.44]
        stacl_x_spec = [3.4639, 5.3805, 6.7888, 8.8116, 10.1856]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [3.0088, 4.4786, 5.9693, 7.6498, 9.6286]
        """

        stacl_y_1 = [29.02, 32.67, 34.84, 36.58, 37.92]
        stacl_x_1 = [3.2939, 4.9025, 6.7232, 8.4928, 10.2551]
        stacl_y_b = [28.11, 32.19, 34.25, 36.24, 37.48]
        stacl_x_b = [2.7372, 4.2967, 6.1514, 7.7976, 9.5894]
        seq_y_1 = [16.69, 27.09, 31.61, 34.7, 37.29]
        seq_x_1 = [3.2976, 4.4432, 6.3214, 7.9862, 9.8709]
        seq_y_b = [18.32, 26.82, 31.62, 34.41, 37.13]
        seq_x_b = [2.4708, 3.8672, 5.7418, 7.5001, 9.4497]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [3.6153, 5.0925, 6.916, 8.7314, 10.4087]
        seq_y_spec = [27.95, 32.57, 35.52, 38.22, 39.15]
        seq_x_spec = [2.9393, 4.4804, 6.1815, 7.9421, 9.813]

        high_bsl_1 = [29.6, 39.76]   # AL, BLEU, 36.29 on test
        high_bsl_b = [29.6, 42.07]   # fake AL, BLEU
        midd_bsl_1 = [29.6, 39.76]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [29.6, 42.07]   # fake AL, BLEU
        low_bsl_1 = [29.6, 39.76]    # fake 16.99
        low_bsl_b = [29.6, 42.07]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)
        draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    '''
    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    '''

    xlabel = 'Average Lagging'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(2., 9.)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(7, 24.5)
    axes2.set_ylim(7, 24.5)
    axes2.xaxis.set_ticks([38.3])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.0
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 1.5
        extrax1 = -1.2

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2zh_al.pdf')

 

def fig_ez_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'zh')

        """
        old 1
        stacl_y_1 = [10.54, 13.43, 15.41, 16.43, 16.92]
        stacl_x_1 = [0.6148, 0.6592, 0.7003, 0.7384, 0.773]
        stacl_y_b = [10.83, 13.94, 15.82, 16.6, 17.08]
        stacl_x_b = [0.605, 0.6502, 0.6996, 0.7329, 0.768]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [9.86, 11.24, 13.91, 14.76, 16.5]
        seq_x_b = [0.5924, 0.6317, 0.6771, 0.7172, 0.7564]
        stacl_y_spec = [11.15, 14.82, 16.04, 17.56, 19.06]
        stacl_x_spec = [0.6355, 0.6646, 0.7211, 0.7536, 0.7909]
        seq_y_spec = [11.69, 13.05, 14.46, 15.65, 16.34]
        seq_x_spec = [0.6201, 0.6734, 0.7158, 0.7552, 0.7826]
        # old 2
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [0.5839, 0.6352, 0.6844, 0.7258, 0.7621]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [0.5736, 0.631, 0.6832, 0.7279, 0.7635]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [0.5822, 0.6318, 0.6808, 0.7239, 0.7623]
        stacl_y_spec = [11.79, 13.99, 16.08, 17.48, 17.69]
        stacl_x_spec = [0.606, 0.65, 0.7038, 0.7414, 0.7739]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [0.596, 0.6482, 0.6962, 0.7346, 0.7658]

        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [0.5839, 0.6352, 0.6844, 0.7258, 0.7621]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [0.5736, 0.631, 0.6832, 0.7279, 0.7635]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [0.5822, 0.6318, 0.6808, 0.7239, 0.7623]
        stacl_y_spec = [11.51, 13.86, 15.52, 17.17, 17.0]
        stacl_x_spec = [0.5829, 0.6407, 0.6926, 0.7339, 0.7685]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [0.596, 0.6482, 0.6962, 0.7346, 0.7658]

        # old bpe
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [2.6742, 4.3364, 6.0787, 7.7828, 9.4795]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [2.5192, 4.3147, 6.1613, 8.0128, 9.6595]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [3.4357, 4.6338, 6.1261, 7.8136, 9.5668]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [2.9849, 4.5003, 6.1593, 7.9059, 9.6584]
        stacl_y_spec = [11.51, 13.86, 15.52, 17.17, 17.0]
        stacl_x_spec = [2.8806, 4.6628, 6.5707, 8.2757, 10.0212]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [3.3644, 5.0054, 6.7411, 8.364, 9.8421]

        # old bpe
        stacl_y_1 = [10.98, 15.38, 16.77, 18.77, 19.54]
        stacl_x_1 = [2.8307, 4.3277, 6.0598, 7.8748, 9.6649]
        stacl_y_b = [11.24, 15.46, 17.15, 19.15, 19.99]
        stacl_x_b = [2.7381, 4.3888, 6.2378, 8.0755, 9.9727]
        seq_y_1 = [9.4, 11.91, 14.8, 16.02, 17.11]
        seq_x_1 = [3.4892, 5.0003, 6.5296, 8.113, 10.0228]
        seq_y_b = [9.43, 11.85, 14.43, 15.89, 16.85]
        seq_x_b = [2.7887, 4.3024, 6.0347, 7.5747, 9.3939]
        stacl_y_spec = [12.95, 15.65, 18.16, 19.55, 20.58]
        stacl_x_spec = [2.9797, 4.5551, 6.6224, 8.3977, 10.1061]
        seq_y_spec = [12.55, 14.73, 16.16, 18.31, 19.05]
        seq_x_spec = [3.7004, 5.2362, 6.9615, 8.58, 10.4062]
        """

        stacl_y_1 = [10.98, 15.38, 16.77, 18.77, 19.54]
        stacl_x_1 = [2.8307, 4.3277, 6.0598, 7.8748, 9.6649]
        stacl_y_b = [11.24, 15.46, 17.15, 19.15, 19.99]
        stacl_x_b = [2.7381, 4.3888, 6.2378, 8.0755, 9.9727]
        seq_y_1 = [9.67, 12.66, 14.79, 17.48, 19.02]
        seq_x_1 = [4.1919, 5.3092, 6.5518, 8.1383, 9.9996]
        seq_y_b = [10.33, 12.89, 14.71, 17.46, 18.84]
        seq_x_b = [3.1033, 4.4806, 5.8093, 7.4503, 9.3181]
        stacl_y_spec = [12.95, 15.65, 18.16, 19.55, 20.58]
        stacl_x_spec = [2.9797, 4.5551, 6.6224, 8.3977, 10.1061]
        seq_y_spec = [14.07, 16.67, 18.34, 19.77, 21.18]
        seq_x_spec = [3.8168, 5.4343, 6.8555, 8.5699, 10.2526]


        high_bsl_1 = [38.3, 22.94]   # AL, BLEU, 36.29 on test
        high_bsl_b = [38.3, 23.71]   # fake AL, BLEU
        midd_bsl_1 = [38.3, 22.94]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [38.3, 23.71]   # fake AL, BLEU
        low_bsl_1 = [38.3, 22.94]    # fake 16.99
        low_bsl_b = [38.3, 23.71]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


if __name__ == "__main__":

   
    fig_ze_all_al()
    fig_ez_all_al()
    fig_de_all_al()
    fig_ed_all_al()


==> figs/plot_ap.py <==
# -*- coding:utf-8 -*-
'''
12/30/2018 Sun
__author__: Kaibo Liu
plot the BLEU-AP figures
'''
import sys
import re
import os
import math
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import numpy as np


def draw_en2de(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-', color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r', label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.55, 0.8)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(9, 28.5)
    axes2.set_ylim(9, 28.5)
    axes2.xaxis.set_ticks([1.])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 1.5
        extrax1 = 0.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2de_ap.pdf')


def fig_ed_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'de')
        """
        # batch=50, no norm
        stacl_y_1 = [15.38, 20.63, 23.09, 25.13, 25.61]
        stacl_x_1 = [0.6019, 0.658, 0.7209, 0.7731, 0.8148]
        stacl_y_b = [16.06, 21.02, 23.66, 25.73, 26.03]
        stacl_x_b = [0.59, 0.6523, 0.7165, 0.7691, 0.8117]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [0.5857, 0.6435, 0.7093, 0.766, 0.8118]
        seq_y_b = [10.89, 16.04, 21.48, 23.97, 25.09]
        seq_x_b = [0.5756, 0.6361, 0.7025, 0.7605, 0.8067]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [0.6113, 0.665, 0.7242, 0.7741, 0.8155]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [0.6044, 0.6574, 0.7167, 0.768, 0.8118]
        """
        stacl_y_1 = [15.38, 20.62, 23.09, 25.13, 25.61]
        stacl_x_1 = [0.6019, 0.658, 0.7209, 0.7731, 0.8148]
        stacl_y_b = [15.87, 20.95, 23.62, 25.67, 26.03]
        stacl_x_b = [0.5948, 0.6544, 0.7185, 0.7708, 0.8131]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [0.5857, 0.6435, 0.7093, 0.766, 0.8118]
        seq_y_b = [11.06, 16.19, 21.64, 24.21, 25.41]
        seq_x_b = [0.5814, 0.6401, 0.7066, 0.7641, 0.8101]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [0.6113, 0.665, 0.7242, 0.7741, 0.8155]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [0.6044, 0.6574, 0.7167, 0.768, 0.8118]

        high_bsl_1 = [1., 26.66]   # AL, BLEU, 36.29 on test
        high_bsl_b = [1., 27.33]   # fake AL, BLEU
        midd_bsl_1 = [1., 26.66]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [1., 27.33]   # fake AL, BLEU
        low_bsl_1 = [1., 26.66]    # fake 16.99
        low_bsl_b = [1., 27.33]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2de(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_de2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.55, 0.8)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(12, 32.5)
    axes2.set_ylim(12, 32.5)
    axes2.xaxis.set_ticks([1.])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 2.5
        # extrax1 = -1.0
        extrax1 = 0.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('de2en_ap.pdf')


def fig_de_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('de', 'en')
        """
        # old batch=50, no norm
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [0.6047, 0.6594, 0.7183, 0.7686, 0.8103]
        stacl_y_b = [20.65, 25.65, 27.56, 28.57, 29.86]
        stacl_x_b = [0.5958, 0.6542, 0.7155, 0.7666, 0.8142]
        seq_y_1 = [14.15, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [0.5969, 0.6537, 0.7119, 0.763, 0.8068]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [0.5873, 0.648, 0.7085, 0.7607, 0.8047]
        stacl_y_spec = [21.73, 26.49, 27.97, 28.46, 29.39]
        stacl_x_spec = [0.6033, 0.6625, 0.7211, 0.7702, 0.8109]
        seq_y_spec = [20.58, 23.74, 26.22, 27.23, 28.3]
        seq_x_spec = [0.6164, 0.665, 0.7182, 0.7643, 0.8073]
        """
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [0.6047, 0.6594, 0.7183, 0.7686, 0.8103]
        stacl_y_b = [20.66, 25.65, 27.56, 28.57, 29.12]
        stacl_x_b = [0.5957, 0.6542, 0.7155, 0.7666, 0.8085]
        seq_y_1 = [14.16, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [0.5969, 0.6537, 0.7119, 0.763, 0.8068]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [0.5873, 0.648, 0.7085, 0.7607, 0.8047]
        stacl_y_spec = [21.83, 26.59, 28.05, 28.94, 29.5]
        stacl_x_spec = [0.6141, 0.6636, 0.7208, 0.772, 0.8101]
        seq_y_spec = [20.58, 23.74, 26.22, 27.3, 28.3]
        seq_x_spec = [0.6164, 0.665, 0.7182, 0.7664, 0.8073]

        high_bsl_1 = [1., 29.92]   # AL, BLEU, 36.29 on test
        high_bsl_b = [1., 30.88]   # fake AL, BLEU
        midd_bsl_1 = [1., 29.92]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [1., 30.88]   # fake AL, BLEU
        low_bsl_1 = [1., 29.92]    # fake 16.99
        low_bsl_b = [1., 30.88]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_de2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])

def draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "4-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.55, 0.8)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(17, 41.5)
    axes2.set_ylim(17, 41.5)
    axes2.xaxis.set_ticks([1.])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 2.8
        extrax1 = 0.030

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('zh2en_ap.pdf')


def fig_ze_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('zh', 'en')

        """
        # w/ new bpe
        stacl_y_1 = [28.28, 32.43, 34.62, 36.74, 38.17]
        stacl_x_1 = [0.6351, 0.6909, 0.7418, 0.7912, 0.8254]
        stacl_y_b = [28.38, 33.53, 35.44, 38.23, 38.87]
        stacl_x_b = [0.6188, 0.6789, 0.7331, 0.782, 0.8181]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [0.6132, 0.6681, 0.7285, 0.7775, 0.8192]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [0.58, 0.6495, 0.7104, 0.7635, 0.8062]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [0.6265, 0.6834, 0.7388, 0.7866, 0.8225]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [0.6077, 0.6678, 0.7213, 0.7684, 0.8128]
        """
        stacl_y_1 = [25.76, 29.22, 31.49, 34.55, 33.61]
        stacl_x_1 = [0.6382, 0.6933, 0.7476, 0.795, 0.8288]
        stacl_y_b = [26.84, 30.09, 31.93, 35.46, 34.35]
        stacl_x_b = [0.6276, 0.6882, 0.7396, 0.79, 0.8242]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [0.6132, 0.6681, 0.7285, 0.7775, 0.8192]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [0.58, 0.6495, 0.7104, 0.7635, 0.8062]
        stacl_y_spec = [28.4, 31.36, 33.76, 37.22, 35.44]
        stacl_x_spec = [0.6193, 0.694, 0.7393, 0.7943, 0.8231]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [0.6077, 0.6678, 0.7213, 0.7684, 0.8128]

        high_bsl_1 = [1.0, 36.31]   # AL, BLEU, 36.29 on test
        high_bsl_b = [1., 38.34]   # fake AL, BLEU
        midd_bsl_1 = [1., 36.31]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [1., 38.34]   # fake AL, BLEU
        low_bsl_1 = [1., 36.31]    # fake 16.99
        low_bsl_b = [1., 38.34]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)
        draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.55, 0.75)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(6, 20.5)
    axes2.set_ylim(6, 20.5)
    axes2.xaxis.set_ticks([1.0])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 1.5
        extrax1 = 0.0

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2zh_ap.pdf')

 

def fig_ez_all_al():
    idx, metric = 2, 'AP' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'zh')

        """
        old 1
        stacl_y_1 = [10.54, 13.43, 15.41, 16.43, 16.92]
        stacl_x_1 = [0.6148, 0.6592, 0.7003, 0.7384, 0.773]
        stacl_y_b = [10.83, 13.94, 15.82, 16.6, 17.08]
        stacl_x_b = [0.605, 0.6502, 0.6996, 0.7329, 0.768]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [9.86, 11.24, 13.91, 14.76, 16.5]
        seq_x_b = [0.5924, 0.6317, 0.6771, 0.7172, 0.7564]
        stacl_y_spec = [11.15, 14.82, 16.04, 17.56, 19.06]
        stacl_x_spec = [0.6355, 0.6646, 0.7211, 0.7536, 0.7909]
        seq_y_spec = [11.69, 13.05, 14.46, 15.65, 16.34]
        seq_x_spec = [0.6201, 0.6734, 0.7158, 0.7552, 0.7826]
        # old 2
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [0.5839, 0.6352, 0.6844, 0.7258, 0.7621]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [0.5736, 0.631, 0.6832, 0.7279, 0.7635]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [0.5822, 0.6318, 0.6808, 0.7239, 0.7623]
        stacl_y_spec = [11.79, 13.99, 16.08, 17.48, 17.69]
        stacl_x_spec = [0.606, 0.65, 0.7038, 0.7414, 0.7739]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [0.596, 0.6482, 0.6962, 0.7346, 0.7658]
        """
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [0.5839, 0.6352, 0.6844, 0.7258, 0.7621]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [0.5736, 0.631, 0.6832, 0.7279, 0.7635]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.5984, 0.6376, 0.6818, 0.7226, 0.7613]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [0.5822, 0.6318, 0.6808, 0.7239, 0.7623]
        stacl_y_spec = [11.51, 13.86, 15.52, 17.17, 17.0]
        stacl_x_spec = [0.5829, 0.6407, 0.6926, 0.7339, 0.7685]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [0.596, 0.6482, 0.6962, 0.7346, 0.7658]

        high_bsl_1 = [1.0, 18.65]   # AL, BLEU, 36.29 on test
        high_bsl_b = [1.0, 19.18]   # fake AL, BLEU
        midd_bsl_1 = [1.0, 18.65]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [1.0, 19.18]   # fake AL, BLEU
        low_bsl_1 = [1.0, 18.65]    # fake 16.99
        low_bsl_b = [1.0, 19.18]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


if __name__ == "__main__":

   
    fig_ze_all_al()
    fig_ez_all_al()
    fig_de_all_al()
    fig_ed_all_al()


==> figs/plot_cw.py <==
# -*- coding:utf-8 -*-
'''
12/30/2018 Sun
__author__: Kaibo Liu
plot the BLEU-AP figures
'''
import sys
import re
import os
import math
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import numpy as np


def draw_en2de(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-', color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r', label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.8, 1.9)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(9, 28.5)
    axes2.set_ylim(9, 28.5)
    axes2.xaxis.set_ticks([26.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 1.5
        extrax1 = 0.05

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2de_cw.pdf')


def fig_ed_all_al():
    idx, metric = 2, 'CW' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'de')
        """
        stacl_y_1 = [15.38, 20.62, 23.09, 25.13, 25.61]
        stacl_x_1 = [0.6019, 0.658, 0.7209, 0.7731, 0.8148]
        stacl_y_b = [15.87, 20.95, 23.62, 25.67, 26.03]
        stacl_x_b = [0.5948, 0.6544, 0.7185, 0.7708, 0.8131]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [0.5857, 0.6435, 0.7093, 0.766, 0.8118]
        seq_y_b = [11.06, 16.19, 21.64, 24.21, 25.41]
        seq_x_b = [0.5814, 0.6401, 0.7066, 0.7641, 0.8101]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [0.6113, 0.665, 0.7242, 0.7741, 0.8155]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [0.6044, 0.6574, 0.7167, 0.768, 0.8118]
        """
        stacl_y_1 = [15.38, 20.62, 23.09, 25.13, 25.61]
        stacl_x_1 = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]
        stacl_y_b = [15.87, 20.95, 23.62, 25.67, 26.03]
        stacl_x_b = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]
        seq_y_1 = [10.91, 15.99, 21.42, 24.2, 25.27]
        seq_x_1 = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]
        seq_y_b = [11.06, 16.19, 21.64, 24.21, 25.41]
        seq_x_b = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]
        stacl_y_spec = [17.77, 22.09, 24.2, 26.15, 26.76]
        stacl_x_spec = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]
        seq_y_spec = [16.87, 19.88, 23.48, 25.33, 25.85]
        seq_x_spec = [1.0001, 1.1391, 1.3834, 1.8144, 2.4236]

        high_bsl_1 = [26.6, 26.66]   # AL, BLEU, 36.29 on test
        high_bsl_b = [26.6, 27.33]   # fake AL, BLEU
        midd_bsl_1 = [26.6, 26.66]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [26.6, 27.33]   # fake AL, BLEU
        low_bsl_1 = [26.6, 26.66]    # fake 16.99
        low_bsl_b = [26.6, 27.33]    # fake 17.99


        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2de(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_de2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    #axes.plot([high_bsl_b[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'C0',linewidth=1., linestyle='-')
    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(1.0, 2.2)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(12, 32.5)
    axes2.set_ylim(12, 32.5)
    axes2.xaxis.set_ticks([28.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1
            
        extray1 = 2.5
        # extrax1 = -1.0
        extrax1 = 0.05

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('de2en_cw.pdf')


def fig_de_all_al():
    idx, metric = 2, 'CW' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('de', 'en')
        """
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [0.6047, 0.6594, 0.7183, 0.7686, 0.8103]
        stacl_y_b = [20.66, 25.65, 27.56, 28.57, 29.12]
        stacl_x_b = [0.5957, 0.6542, 0.7155, 0.7666, 0.8085]
        seq_y_1 = [14.16, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [0.5969, 0.6537, 0.7119, 0.763, 0.8068]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [0.5873, 0.648, 0.7085, 0.7607, 0.8047]
        stacl_y_spec = [21.83, 26.59, 28.05, 28.94, 29.5]
        stacl_x_spec = [0.6141, 0.6636, 0.7208, 0.772, 0.8101]
        seq_y_spec = [20.58, 23.74, 26.22, 27.3, 28.3]
        seq_x_spec = [0.6164, 0.665, 0.7182, 0.7664, 0.8073]
        """
        stacl_y_1 = [20.13, 25.24, 27.51, 28.59, 29.01]
        stacl_x_1 = [1.2074, 1.3688, 1.6211, 2.0245, 2.6124]
        stacl_y_b = [20.66, 25.65, 27.56, 28.57, 29.12]
        stacl_x_b = [1.2075, 1.3692, 1.6211, 2.0245, 2.6124]
        seq_y_1 = [14.16, 20.27, 24.22, 26.03, 27.48]
        seq_x_1 = [1.2095, 1.3702, 1.6218, 2.0247, 2.6125]
        seq_y_b = [14.72, 20.45, 24.15, 26.02, 27.39]
        seq_x_b = [1.21, 1.3703, 1.6219, 2.0248, 2.6126]
        stacl_y_spec = [21.73, 26.49, 27.97, 28.46, 29.39]
        stacl_x_spec = [1.2067, 1.3683, 1.6208, 2.0244, 2.6122]
        seq_y_spec = [20.58, 23.74, 26.22, 27.23, 28.3]
        seq_x_spec = [1.2068, 1.3684, 1.6209, 2.0244, 2.6122]

        high_bsl_1 = [28.6, 29.92]   # AL, BLEU, 36.29 on test
        high_bsl_b = [28.6, 30.88]   # fake AL, BLEU
        midd_bsl_1 = [28.6, 29.92]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [28.6, 30.88]   # fake AL, BLEU
        low_bsl_1 = [28.6, 29.92]    # fake 16.99
        low_bsl_b = [28.6, 30.88]    # fake 17.99


        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)
        draw_de2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])

def draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "4-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')
    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(0.8, 1.9)  # most of the data
    #axes.xaxis.set_ticks([0.6,0.7,0.8])
    axes.set_ylim(15, 43.5)
    axes2.set_ylim(15, 43.5)
    axes2.xaxis.set_ticks([29.6])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 2.5
        extrax1 = 0.05

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('zh2en_cw.pdf')


def fig_ze_all_al():
    idx, metric = 2, 'CW' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('zh', 'en')

        """
        stacl_y_1 = [25.76, 29.22, 31.49, 34.55, 33.61]
        stacl_x_1 = [0.6382, 0.6933, 0.7476, 0.795, 0.8288]
        stacl_y_b = [26.84, 30.09, 31.93, 35.46, 34.35]
        stacl_x_b = [0.6276, 0.6882, 0.7396, 0.79, 0.8242]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [0.6132, 0.6681, 0.7285, 0.7775, 0.8192]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [0.58, 0.6495, 0.7104, 0.7635, 0.8062]
        stacl_y_spec = [28.4, 31.36, 33.76, 37.22, 35.44]
        stacl_x_spec = [0.6193, 0.694, 0.7393, 0.7943, 0.8231]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [0.6077, 0.6678, 0.7213, 0.7684, 0.8128]
        # old bpe
        stacl_y_1 = [25.76, 29.22, 31.49, 34.55, 33.61]
        stacl_x_1 = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]
        stacl_y_b = [26.84, 30.09, 31.93, 35.46, 34.35]
        stacl_x_b = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]
        seq_y_1 = [18.82, 25.76, 29.33, 31.69, 32.77]
        seq_x_1 = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]
        seq_y_b = [19.39, 25.58, 28.81, 31.64, 32.93]
        seq_x_b = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]
        stacl_y_spec = [28.4, 31.36, 33.76, 37.22, 35.44]
        stacl_x_spec = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]
        seq_y_spec = [26.18, 29.93, 32.11, 34.49, 35.33]
        seq_x_spec = [1.0006, 1.1345, 1.3846, 1.7378, 2.2879]

        stacl_y_1 = [29.02, 32.67, 34.84, 36.58, 37.92]
        stacl_x_1 = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        stacl_y_b = [28.11, 32.19, 34.25, 36.24, 37.48]
        stacl_x_b = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_1 = [16.69, 27.09, 31.61, 34.7, 37.29]
        seq_x_1 = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_b = [18.32, 26.82, 31.62, 34.41, 37.13]
        seq_x_b = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_spec = [27.95, 32.57, 35.52, 38.22, 39.15]
        seq_x_spec = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]

        high_bsl_1 = [33.14, 39.76]   # AL, BLEU, 36.29 on test
        high_bsl_b = [33.14, 42.07]   # fake AL, BLEU
        midd_bsl_1 = [33.14, 39.76]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [33.14, 42.07]   # fake AL, BLEU
        low_bsl_1 = [33.14, 39.76]    # fake 16.99
        low_bsl_b = [33.14, 42.07]    # fake 17.99
        """

        stacl_y_1 = [29.02, 32.67, 34.84, 36.58, 37.92]
        stacl_x_1 = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        stacl_y_b = [28.11, 32.19, 34.25, 36.24, 37.48]
        stacl_x_b = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_1 = [16.69, 27.09, 31.61, 34.7, 37.29]
        seq_x_1 = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_b = [18.32, 26.82, 31.62, 34.41, 37.13]
        seq_x_b = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        stacl_y_spec = [32.32, 36.09, 37.88, 39.38, 40.43]
        stacl_x_spec = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]
        seq_y_spec = [27.95, 32.57, 35.52, 38.22, 39.15]
        seq_x_spec = [1.0008, 1.1302, 1.3714, 1.6993, 2.2494]

        high_bsl_1 = [29.6, 39.76]   # AL, BLEU, 36.29 on test
        high_bsl_b = [29.6, 42.07]   # fake AL, BLEU
        midd_bsl_1 = [29.6, 39.76]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [29.6, 42.07]   # fake AL, BLEU
        low_bsl_1 = [29.6, 39.76]    # fake 16.99
        low_bsl_b = [29.6, 42.07]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_zh2en(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


def draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, labels):
    """
    coordinates = (
    seq_x_spec, seq_y_spec, stacl_x_spec, stacl_y_spec, high_bsl_1,high_bsl_b,
    stacl_x_1, stacl_y_1, stacl_x_b, stacl_y_b, midd_bsl_1, midd_bsl_b, 
    seq_x_1, seq_y_1, seq_x_b, seq_y_b, low_bsl_1, low_bsl_b)
    """

    high_x_1, high_y_1, high_x_b, high_y_b, high_bsl_1, high_bsl_b, \
        midd_x_1, midd_y_1, midd_x_b, midd_y_b, midd_bsl_1, midd_bsl_b, \
        low_x_1, low_y_1, low_x_b, low_y_b, low_bsl_1, low_bsl_b = coordinates

    marker_size = 120
    plt.rc('font', family='serif')   # to use math style font
    plt.rcParams['font.size'] = 18   # global font size


    if metric == 'AL':
        xlabel = 'Average Lagging'
    elif metric == 'CW':
        xlabel = 'Consecutive Wait'
    else:
        xlabel = 'Average Proportion'
    ylabel = "1-ref BLEU"
    xlabel += ' ({}$\\to${})'.format(lang1, lang2)

    fig0 = plt.figure()

    axes = fig0.add_axes([0.15, 0.15, 0.68, 0.8]) # left, bottom, width, height (range 0 to 1)
    axes2 = fig0.add_axes([0.85, 0.15, 0.1, 0.8]) # inset axes

    axes.grid(axis='x', linestyle='--') # vertical lines
    axes2.grid(axis='x', linestyle='--') # vertical lines

    axes.margins(0.1) 


    # axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r',label='test-time wait-k w/ tail')
    axes.scatter(low_x_b, low_y_b, marker='s', facecolors='none', color='r')
    # axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b', label='wait-k w/ tail')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(midd_x_b, midd_y_b, marker='s', facecolors='none', color='b')

    # axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r', label='test-time wait-k w/ spec')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_1, high_y_1, marker='^', facecolors='none', color='r')#+'_'+type_ref+'_'+type_dataset)
    axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b')
    # axes.scatter(high_x_b, high_y_b, marker='^', facecolors='none', color='b', label='wait-k w/ spec')

    axes.plot(midd_x_1, midd_y_1, 'o-',color='b', label='Wait-k')#+'_'+type_ref+'_'+type_dataset)
    axes.plot(low_x_1, low_y_1, 'o--', color='r',label='Test-time wait-k')#+'_'+type_ref+'_'+type_dataset)

    # axes.scatter(low_x_b, low_y_b, marker='o', facecolors='none', edgecolors='C1',s=40)# , label=labels[1])#+'_'+type_ref+'_'+type_dataset)
    # , label=labels[1])#+'_'+type_ref+'_'+type_dataset)

    axes.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='C0',s=marker_size) 
    axes.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='C0', edgecolors='C0',s=marker_size) 
    axes.scatter(low_bsl_b[0], low_bsl_b[1], marker='*', facecolors='none', edgecolors='C1',s=marker_size) 
    axes.scatter(low_bsl_1[0], low_bsl_1[1], marker='*', facecolors='C1', edgecolors='C1',s=marker_size) 

    for i in range(4):
        axes.plot([midd_x_1[i],high_x_b[i]],[midd_y_1[i],high_y_b[i]],'b',linewidth=1., linestyle='-')
        axes.plot([midd_x_1[i],midd_x_b[i]],[midd_y_1[i],midd_y_b[i]],'b',linewidth=1., linestyle='-')

        axes.plot([low_x_b[i],low_x_1[i]],[low_y_b[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
        axes.plot([high_x_1[i],low_x_1[i]],[high_y_1[i],low_y_1[i]],'r',linewidth=1., linestyle='--')        
    axes2.margins(0.1)           # Default margin is 0.05, value 0 means fit

    axes2.scatter(high_bsl_b[0], high_bsl_b[1], marker='*', facecolors='none', edgecolors='r',s=marker_size) 
    axes2.scatter(high_bsl_1[0], high_bsl_1[1], marker='*', facecolors='r', edgecolors='r',s=marker_size) 

    axes2.plot([high_bsl_b[0],high_bsl_1[0]],[high_bsl_b[1],high_bsl_1[1]],'r',linewidth=1., linestyle='--')

    axes.set_xlim(1.4, 2.25)  # most of the data
    #axes.xaxis.set_ticks([1.4, 2.0,2.5])
    axes.set_ylim(7, 24.5)
    axes2.set_ylim(7, 24.5)
    axes2.xaxis.set_ticks([38.3])

    axes.spines['right'].set_visible(False)
    axes2.spines['left'].set_visible(False)
    axes.yaxis.tick_left()
    axes2.tick_params(labelleft='off')  # don't put tick labels at the left
    axes2.yaxis.tick_right()

    offset_rate = 0.5
    for i in range(4):
        if idx == 2 and sub == 'b' and i == 1:
            extrax = 0.3
        else:
            extrax = 0

        extray1 = 4.5

        low_1_extrax, low_1_extray = (0.7, 1 if idx == 2 and sub == 'b' else 1.3) if i == 0 else (0,0)

        if metric == 'AP':
            offset_rate = 0.1

        extray1 = 1.5
        extrax1 = 0.15

        axes.annotate(r'$k$={}'.format(2*i+1), xy=(high_x_1[i]-0.4*offset_rate+extrax+extrax1,high_y_1[i]-1.2*offset_rate+extray1), color='b', fontsize=15)#,style='italic')
    from numpy import arange, cos, pi
    d, c = .01, 1.015  # how big to make the diagonal lines in axes coordinates
    cut_y = arange(-3*d, 9*d, d/10)
    cut_x = d * cos(cut_y*pi/d/1.8)
    # arguments to pass to plot, just so we don't keep repeating them
    kwargs = dict(transform=axes.transAxes, color='k', clip_on=False)
    axes.plot(c+cut_x, 1-cut_y, **kwargs)        # top-left diagonal
    axes.plot(c+cut_x, cut_y, **kwargs)        # top-left diagonal

    axes.set_xlabel(xlabel)
    axes.set_ylabel(ylabel)

    axes.legend(loc=4, prop={'size': 11})
    plt.tight_layout()  # make room for the xlabel
    fig0.savefig('en2zh_cw.pdf')

 

def fig_ez_all_al():
    idx, metric = 2, 'CW' # BLEU-AL on wmt15, f1: de2en, f2: en2de, high: trans, low: rnn

    for sub in ('a'):
        lang1, lang2 = ('en', 'zh')

        """
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [0.5993, 0.6509, 0.7001, 0.741, 0.7766]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [0.5893, 0.6467, 0.6987, 0.743, 0.7778]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [0.6137, 0.654, 0.6975, 0.7383, 0.776]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [0.5979, 0.6482, 0.6961, 0.7392, 0.7769]
        stacl_y_spec = [11.79, 13.99, 16.08, 17.48, 17.69]
        stacl_x_spec = [0.606, 0.65, 0.7038, 0.7414, 0.7739]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [0.596, 0.6482, 0.6962, 0.7346, 0.7658]
        old 2
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [1.4794, 1.6076, 1.8026, 2.0864, 2.4502]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [1.4789, 1.6064, 1.8017, 2.085, 2.4497]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [1.4804, 1.6078, 1.8024, 2.0856, 2.4503]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [1.4809, 1.6071, 1.8017, 2.0851, 2.4499]
        stacl_y_spec = [11.79, 13.99, 16.08, 17.48, 17.69]
        stacl_x_spec = [1.4762, 1.6062, 1.8005, 2.0843, 2.4489]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [1.477, 1.6049, 1.7999, 2.0843, 2.4493]
        # old bpe
        stacl_y_1 = [10.59, 13.41, 14.93, 16.01, 16.42]
        stacl_x_1 = [1.4794, 1.6076, 1.8026, 2.0864, 2.4502]
        stacl_y_b = [10.56, 13.42, 15.14, 16.19, 16.64]
        stacl_x_b = [1.4789, 1.6064, 1.8017, 2.085, 2.4497]
        seq_y_1 = [9.53, 11.29, 13.74, 14.89, 16.53]
        seq_x_1 = [1.4804, 1.6078, 1.8024, 2.0856, 2.4503]
        seq_y_b = [10.03, 11.23, 13.9, 15.05, 16.57]
        seq_x_b = [1.4809, 1.6071, 1.8017, 2.0851, 2.4499]
        stacl_y_spec = [11.51, 13.86, 15.52, 17.17, 17.0]
        stacl_x_spec = [1.4768, 1.6057, 1.801, 2.0843, 2.4489]
        seq_y_spec = [11.7, 13.87, 15.42, 16.59, 17.25]
        seq_x_spec = [1.477, 1.6049, 1.7999, 2.0843, 2.4493]

        high_bsl_1 = [38.3, 18.65]   # AL, BLEU, 36.29 on test
        high_bsl_b = [38.3, 19.18]   # fake AL, BLEU
        midd_bsl_1 = [38.30, 18.65]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [38.30, 19.18]   # fake AL, BLEU
        low_bsl_1 = [38.30, 18.65]    # fake 16.99
        low_bsl_b = [38.30, 19.18]    # fake 17.99
        """

        stacl_y_1 = [10.98, 15.38, 16.77, 18.77, 19.54]
        stacl_x_1 = [1.4793, 1.6084, 1.8016, 2.0826, 2.4494]
        stacl_y_b = [11.24, 15.46, 17.15, 19.15, 19.99]
        stacl_x_b = [1.478, 1.6078, 1.8009, 2.0819, 2.4492]
        seq_y_1 = [9.67, 12.66, 14.79, 17.48, 19.02]
        seq_x_1 = [1.4778, 1.6094, 1.8026, 2.0838, 2.45]
        seq_y_b = [10.33, 12.89, 14.71, 17.46, 18.84]
        seq_x_b = [1.4819, 1.6108, 1.8038, 2.087, 2.4508]
        stacl_y_spec = [12.95, 15.65, 18.16, 19.55, 20.58]
        stacl_x_spec = [1.4766, 1.6074, 1.8003, 2.0814, 2.4491]
        seq_y_spec = [14.07, 16.67, 18.34, 19.77, 21.18]
        seq_x_spec = [1.4772, 1.6061, 1.8005, 2.0815, 2.4491]

        high_bsl_1 = [38.3, 22.94]   # AL, BLEU, 36.29 on test
        high_bsl_b = [38.3, 23.71]   # fake AL, BLEU
        midd_bsl_1 = [38.3, 22.94]   # AL, BLEU, 36.29 on test
        midd_bsl_b = [38.3, 23.71]   # fake AL, BLEU
        low_bsl_1 = [38.3, 22.94]    # fake 16.99
        low_bsl_b = [38.3, 23.71]    # fake 17.99

        coordinates = (
            seq_x_spec[:-1], seq_y_spec[:-1],
            stacl_x_spec[:-1], stacl_y_spec[:-1],
            high_bsl_1,high_bsl_b,
            stacl_x_1[:-1], stacl_y_1[:-1],
            stacl_x_b[:-1], stacl_y_b[:-1],
            midd_bsl_1, midd_bsl_b, 
            seq_x_1[:-1], seq_y_1[:-1],
            seq_x_b[:-1], seq_y_b[:-1],
            low_bsl_1, low_bsl_b)

        draw_en2zh(idx, sub, lang1, lang2, coordinates, metric, ['wait-k w/ spec', 'test-time wait-k w/ spec', 'wait-k', 'wait-k w/ tail', 'test-time wait-k', 'test-time wait-k w/ tail'])


if __name__ == "__main__":

   
    fig_ze_all_al()
    fig_ez_all_al()
    fig_de_all_al()
    fig_ed_all_al()

